Modeling human decomposition: a Bayesian approach

Environmental and individualistic variables affect the rate of human decomposition in complex ways. These effects complicate the estimation of the postmortem interval (PMI) based on observed decomposition characteristics. In this work, we develop a generative probabilistic model for decomposing human remains based on PMI and a wide range of environmental and individualistic variables. This model explicitly represents the effect of each variable, including PMI, on the appearance of each decomposition characteristic, allowing for direct interpretation of model effects and enabling the use of the model for PMI inference and optimal experimental design. In addition, the probabilistic nature of the model allows for the integration of expert knowledge in the form of prior distributions. We fit this model to a diverse set of 2,529 cases from the GeoFOR dataset. We demonstrate that the model accurately predicts 24 decomposition characteristics with an ROC AUC score of 0.85. Using Bayesian inference techniques, we invert the decomposition model to predict PMI as a function of the observed decomposition characteristics and environmental and individualistic variables, producing an R-squared measure of 71%. Finally, we demonstrate how to use the fitted model to design future experiments that maximize the expected amount of new information about the mechanisms of decomposition using the Expected Information Gain formalism.

==> figures/covariate_effects/plot_effects.py <==
import pandas as pd
import matplotlib.pyplot as plt
import argparse

plt.rcParams.update({'font.size': 14})  # Global font size

# Load the data
file_path = 'beta_quantiles.xlsx'
df = pd.read_excel(file_path)

# Define function to plot box and whisker plots
def plot_quantiles(covariate):
    print(covariate)
    # Filter the dataframe for the specified covariate
    df_filtered = df[df['Covariate'] == covariate]

    # get the number of decomposition variables
    n_decomp_vars = df_filtered.shape[0]

    # get number of unique levels
    is_cat = df_filtered['Level'].nunique() > 1
    print(is_cat)

    # sort by the 0.5 quantile
    df_filtered = df_filtered.sort_values(by=['Level', '0.5'], ascending=False)


    
    # Plot
    stats = []
    for _, row in df_filtered.iterrows():

        # define the row label
        if is_cat:
            label = row['Decomposition Characteristic'] + " - " + row['Level']
        else:
            label = row['Decomposition Characteristic']
        
        stats.append({
            'label': label,
            'med': row['0.5'],
            'q1': row['0.25'],
            'q3': row['0.75'],
            'whislo': row['0.025'],
            'whishi': row['0.975'],
            'fliers': []  # No outliers in this case
        })
    
    # Plot
    fig, ax = plt.subplots(figsize=(9 + 1 * int(is_cat), 3 * n_decomp_vars / 8))
    ax.bxp(stats, showfliers=False, vert=False)

    # set the title with patches for specific plots
    title = f'{covariate} effect size'
    if covariate == 'PMI slope': 
        title = 'Base decomposition rate'
    elif covariate == 'Body size estimation':
        title = 'Body size effect size'

    ax.set_xlabel(title)
    ax.axvline(x=0, color='black', linestyle='--', linewidth=2)

    plt.grid()
    plt.tight_layout()
    plt.savefig(f"plots/{covariate}.png", dpi=300)

# Main script
if __name__ == "__main__":
    parser = argparse.ArgumentParser(description='Plot quantiles for a specific covariate.')
    parser.add_argument('--covariate', type=str, help='Covariate to filter the data')
    args = parser.parse_args()

    plot_quantiles(args.covariate)

